On the rank of knot homology theories and concordance

For a ribbon knot, it is a folk conjecture that the rank of its knot Floer homology must be 1 modulo 8, and another folk conjecture says the same about reduced Khovanov homology. We give the first counter-examples to both of these folk conjectures, but at the same time present compelling evidence for new conjectures that either of these homologies must have rank congruent to 1 modulo 4 for any ribbon knot. We prove that each revised conjecture is equivalent to showing that taking the rank of the homology modulo 4 gives a homomorphism of the knot concordance group. We check the revised conjectures for 2.4 million ribbon knots, and also prove they hold for ribbon knots with fusion number 1.

==> anc/symm_unions_with_HFK_5_mod_8.json <==
[
    {
        "name": "example0",
        "orig_diag": [[11, 4, 12, 5], [17, 8, 18, 9], [7, 1, 8, 26], [3, 12, 4, 13], [10, 15, 11, 16], [9, 22, 10, 23], [13, 21, 14, 20], [5, 25, 6, 24], [21, 15, 22, 14], [16, 24, 17, 23], [2, 19, 3, 20], [25, 7, 26, 6], [18, 1, 19, 2] 
        ],
        "orig_cross": 13,
        "orig_name": "K4a1",
        "arcs_used": [
            30,
            4
        ],
        "sym_union": [[7, 37, 8, 36], [40, 34, 41, 33], [31, 13, 32, 12], [8, 16, 9, 15], [14, 6, 15, 5], [35, 7, 36, 6], [32, 40, 33, 39], [26, 47, 27, 48], [46, 19, 47, 20], [41, 24, 42, 25], [44, 3, 45, 4], [25, 20, 26, 21], [48, 27, 1, 28], [2, 43, 3, 44], [23, 4, 24, 5], [38, 12, 39, 11], [42, 45, 43, 46], [21, 28, 22, 29], [10, 30, 11, 29], [37, 31, 38, 30], [13, 35, 14, 34], [16, 10, 17, 9], [17, 22, 18, 23], [18, 1, 19, 2] 
        ],
        "sym_union_cross": 24,
        "rank": 77,
        "HFK": {
            "L_space_knot": false,
            "epsilon": 0,
            "fibered": true,
            "modulus": 2,
            "nu": 0,
            "ranks": {
                "(-8, -10)": 1,
                "(-7, -9)": 3,
                "(-7, -6)": 1,
                "(-6, -8)": 3,
                "(-6, -5)": 3,
                "(-5, -7)": 1,
                "(-5, -4)": 3,
                "(-4, -6)": 1,
                "(-4, -4)": 1,
                "(-4, -3)": 1,
                "(-3, -5)": 1,
                "(-3, -3)": 2,
                "(-3, -2)": 1,
                "(-2, -3)": 2,
                "(-2, -2)": 3,
                "(-2, -1)": 1,
                "(-1, -2)": 1,
                "(-1, -1)": 5,
                "(0, 0)": 9,
                "(1, 0)": 1,
                "(1, 1)": 5,
                "(2, 1)": 2,
                "(2, 2)": 3,
                "(2, 3)": 1,
                "(3, 1)": 1,
                "(3, 3)": 2,
                "(3, 4)": 1,
                "(4, 2)": 1,
                "(4, 4)": 1,
                "(4, 5)": 1,
                "(5, 3)": 1,
                "(5, 6)": 3,
                "(6, 4)": 3,
                "(6, 7)": 3,
                "(7, 5)": 3,
                "(7, 8)": 1,
                "(8, 6)": 1
            },
            "seifert_genus": 8,
            "tau": 0,
            "total_rank": 77
        }
    },
    {
        "name": "example1",
        "orig_diag": [[18, 16, 19, 15], [12, 6, 13, 5], [2, 18, 3, 17], [20, 13, 21, 14], [28, 25, 1, 26], [19, 23, 20, 22], [23, 10, 24, 11], [6, 4, 7, 3], [27, 9, 28, 8], [7, 27, 8, 26], [14, 21, 15, 22], [9, 24, 10, 25], [4, 12, 5, 11], [16, 2, 17, 1] 
        ],
        "orig_cross": 14,
        "orig_name": "K3a1",
        "arcs_used": [
            40,
            52
        ],
        "sym_union": [[32, 36, 33, 35], [38, 46, 39, 45], [48, 34, 49, 33], [7, 37, 8, 36], [9, 41, 10, 40], [44, 48, 45, 47], [50, 44, 1, 43], [41, 3, 42, 2], [37, 9, 38, 8], [42, 12, 43, 11], [46, 40, 47, 39], [34, 50, 35, 49], [31, 28, 32, 29], [25, 18, 26, 19], [15, 30, 16, 31], [6, 27, 7, 28], [4, 23, 5, 24], [19, 16, 20, 17], [13, 20, 14, 21], [21, 12, 22, 13], [26, 5, 27, 6], [22, 3, 23, 4], [17, 24, 18, 25], [29, 14, 30, 15], [10, 2, 11, 1] 
        ],
        "sym_union_cross": 25,
        "rank": 2733,
        "HFK": {
            "L_space_knot": false,
            "epsilon": 0,
            "fibered": false,
            "modulus": 2,
            "nu": 0,
            "ranks": {
                "(-7, -8)": 3,
                "(-6, -7)": 14,
                "(-6, -6)": 3,
                "(-5, -6)": 35,
                "(-5, -5)": 14,
                "(-4, -5)": 67,
                "(-4, -4)": 39,
                "(-3, -4)": 111,
                "(-3, -3)": 86,
                "(-2, -3)": 159,
                "(-2, -2)": 162,
                "(-1, -2)": 191,
                "(-1, -1)": 242,
                "(0, -1)": 202,
                "(0, 0)": 279,
                "(1, 0)": 191,
                "(1, 1)": 242,
                "(2, 1)": 159,
                "(2, 2)": 162,
                "(3, 2)": 111,
                "(3, 3)": 86,
                "(4, 3)": 67,
                "(4, 4)": 39,
                "(5, 4)": 35,
                "(5, 5)": 14,
                "(6, 5)": 14,
                "(6, 6)": 3,
                "(7, 6)": 3
            },
            "seifert_genus": 7,
            "tau": 0,
            "total_rank": 2733
        }
    },
    {
        "name": "example2",
        "orig_diag": [[26, 20, 1, 19], [9, 16, 10, 17], [6, 23, 7, 24], [10, 22, 11, 21], [4, 12, 5, 11], [22, 3, 23, 4], [18, 26, 19, 25], [2, 7, 3, 8], [17, 14, 18, 15], [12, 6, 13, 5], [20, 14, 21, 13], [15, 8, 16, 9], [24, 2, 25, 1] 
        ],
        "orig_cross": 13,
        "orig_name": "K13n2191",
        "arcs_used": [
            40,
            12
        ],
        "sym_union": [[41, 49, 42, 48], [23, 51, 24, 50], [20, 46, 21, 45], [24, 47, 25, 48], [18, 26, 19, 25], [46, 18, 47, 17], [49, 43, 50, 42], [15, 22, 16, 23], [26, 20, 27, 19], [52, 22, 1, 21], [43, 14, 44, 15], [40, 33, 41, 34], [5, 30, 6, 31], [8, 37, 9, 38], [4, 36, 5, 35], [10, 3, 11, 4], [36, 11, 37, 12], [32, 39, 33, 40], [12, 8, 13, 7], [31, 29, 32, 28], [2, 9, 3, 10], [34, 27, 35, 28], [29, 6, 30, 7], [38, 14, 39, 13], [16, 52, 17, 51], [44, 2, 45, 1] 
        ],
        "sym_union_cross": 26,
        "rank": 9357,
        "HFK": {
            "L_space_knot": false,
            "epsilon": 0,
            "fibered": true,
            "modulus": 2,
            "nu": 0,
            "ranks": {
                "(-7, -7)": 1,
                "(-6, -6)": 11,
                "(-5, -5)": 61,
                "(-4, -5)": 2,
                "(-4, -4)": 221,
                "(-3, -4)": 12,
                "(-3, -3)": 570,
                "(-2, -3)": 39,
                "(-2, -2)": 1099,
                "(-1, -2)": 76,
                "(-1, -1)": 1618,
                "(0, -1)": 96,
                "(0, 0)": 1841,
                "(1, 0)": 76,
                "(1, 1)": 1618,
                "(2, 1)": 39,
                "(2, 2)": 1099,
                "(3, 2)": 12,
                "(3, 3)": 570,
                "(4, 3)": 2,
                "(4, 4)": 221,
                "(5, 5)": 61,
                "(6, 6)": 11,
                "(7, 7)": 1
            },
            "seifert_genus": 7,
            "tau": 0,
            "total_rank": 9357
        }
    },
    {
        "name": "example3",
        "orig_diag": [[10, 27, 11, 28], [25, 16, 26, 17], [4, 24, 5, 23], [28, 11, 1, 12], [13, 9, 14, 8], [20, 7, 21, 8], [15, 19, 16, 18], [5, 2, 6, 3], [22, 4, 23, 3], [17, 24, 18, 25], [19, 15, 20, 14], [6, 21, 7, 22], [9, 13, 10, 12], [26, 1, 27, 2] 
        ],
        "orig_cross": 14,
        "orig_name": "K4a1",
        "arcs_used": [
            44,
            52
        ],
        "sym_union": [[25, 42, 26, 43], [40, 31, 41, 32], [47, 37, 48, 36], [43, 26, 44, 27], [29, 54, 30, 1], [34, 54, 35, 53], [30, 34, 31, 33], [38, 46, 39, 45], [32, 39, 33, 40], [35, 29, 36, 28], [2, 38, 3, 37], [52, 27, 53, 28], [41, 44, 42, 45], [24, 8, 25, 7], [9, 19, 10, 18], [3, 12, 4, 13], [6, 24, 7, 23], [20, 50, 21, 49], [15, 50, 16, 51], [19, 16, 20, 17], [11, 4, 12, 5], [17, 11, 18, 10], [14, 21, 15, 22], [48, 13, 49, 14], [51, 23, 52, 22], [8, 6, 9, 5], [46, 2, 47, 1] 
        ],
        "sym_union_cross": 27,
        "rank": 149,
        "HFK": {
            "L_space_knot": false,
            "epsilon": 0,
            "fibered": true,
            "modulus": 2,
            "nu": 0,
            "ranks": {
                "(-6, -8)": 1,
                "(-5, -7)": 4,
                "(-5, -4)": 1,
                "(-4, -6)": 6,
                "(-4, -3)": 4,
                "(-3, -5)": 5,
                "(-3, -4)": 1,
                "(-3, -3)": 1,
                "(-3, -2)": 6,
                "(-2, -4)": 3,
                "(-2, -3)": 4,
                "(-2, -2)": 5,
                "(-2, -1)": 5,
                "(-1, -3)": 1,
                "(-1, -2)": 4,
                "(-1, -1)": 10,
                "(-1, 0)": 3,
                "(0, -1)": 4,
                "(0, 0)": 15,
                "(0, 1)": 2,
                "(1, -1)": 1,
                "(1, 0)": 4,
                "(1, 1)": 10,
                "(1, 2)": 3,
                "(2, 0)": 3,
                "(2, 1)": 4,
                "(2, 2)": 5,
                "(2, 3)": 5,
                "(3, 1)": 5,
                "(3, 2)": 1,
                "(3, 3)": 1,
                "(3, 4)": 6,
                "(4, 2)": 6,
                "(4, 5)": 4,
                "(5, 3)": 4,
                "(5, 6)": 1,
                "(6, 4)": 1
            },
            "seifert_genus": 6,
            "tau": 0,
            "total_rank": 149
        }
    },
    {
        "name": "example4",
        "orig_diag": [[13, 4, 14, 5], [16, 25, 17, 26], [26, 15, 27, 16], [12, 21, 13, 22], [19, 10, 20, 11], [28, 23, 1, 24], [3, 18, 4, 19], [7, 3, 8, 2], [27, 7, 28, 6], [9, 20, 10, 21], [14, 18, 15, 17], [5, 25, 6, 24], [11, 9, 12, 8], [22, 1, 23, 2] 
        ],
        "orig_cross": 14,
        "orig_name": "K5a1",
        "arcs_used": [
            28,
            6
        ],
        "sym_union": [[14, 48, 15, 47], [16, 54, 17, 53], [52, 16, 53, 15], [42, 22, 43, 21], [22, 44, 23, 43], [51, 21, 52, 20], [46, 18, 47, 17], [40, 50, 41, 49], [50, 42, 51, 41], [44, 24, 45, 23], [13, 19, 14, 18], [45, 1, 46, 54], [19, 49, 20, 48], [11, 32, 12, 33], [8, 25, 9, 26], [26, 9, 27, 10], [39, 6, 40, 7], [4, 37, 5, 38], [27, 2, 28, 3], [33, 10, 34, 11], [38, 31, 39, 32], [29, 36, 30, 37], [34, 3, 35, 4], [12, 7, 13, 8], [35, 28, 36, 29], [5, 30, 6, 31], [24, 2, 25, 1] 
        ],
        "sym_union_cross": 27,
        "rank": 117,
        "HFK": {
            "L_space_knot": false,
            "epsilon": 0,
            "fibered": true,
            "modulus": 2,
            "nu": 0,
            "ranks": {
                "(-9, -11)": 1,
                "(-8, -10)": 3,
                "(-8, -7)": 1,
                "(-7, -9)": 3,
                "(-7, -6)": 3,
                "(-6, -8)": 1,
                "(-6, -5)": 3,
                "(-5, -7)": 1,
                "(-5, -5)": 2,
                "(-5, -4)": 1,
                "(-4, -6)": 3,
                "(-4, -4)": 5,
                "(-4, -3)": 1,
                "(-3, -5)": 2,
                "(-3, -3)": 4,
                "(-3, -2)": 3,
                "(-2, -3)": 2,
                "(-2, -2)": 3,
                "(-2, -1)": 2,
                "(-1, -2)": 1,
                "(-1, -1)": 7,
                "(0, 0)": 13,
                "(1, 0)": 1,
                "(1, 1)": 7,
                "(2, 1)": 2,
                "(2, 2)": 3,
                "(2, 3)": 2,
                "(3, 1)": 2,
                "(3, 3)": 4,
                "(3, 4)": 3,
                "(4, 2)": 3,
                "(4, 4)": 5,
                "(4, 5)": 1,
                "(5, 3)": 1,
                "(5, 5)": 2,
                "(5, 6)": 1,
                "(6, 4)": 1,
                "(6, 7)": 3,
                "(7, 5)": 3,
                "(7, 8)": 3,
                "(8, 6)": 3,
                "(8, 9)": 1,
                "(9, 7)": 1
            },
            "seifert_genus": 9,
            "tau": 0,
            "total_rank": 117
        }
    },
    {
        "name": "example5",
        "orig_diag": [[2, 21, 3, 22], [6, 4, 7, 3], [14, 12, 15, 11], [16, 9, 17, 10], [19, 11, 20, 10], [28, 24, 1, 23], [7, 23, 8, 22], [20, 15, 21, 16], [4, 13, 5, 14], [12, 5, 13, 6], [26, 17, 27, 18], [18, 25, 19, 26], [24, 28, 25, 27], [8, 1, 9, 2] 
        ],
        "orig_cross": 14,
        "orig_name": "K6a3",
        "arcs_used": [
            42,
            14
        ],
        "sym_union": [[16, 54, 17, 53], [20, 18, 21, 17], [29, 25, 30, 24], [58, 24, 1, 23], [54, 25, 55, 26], [46, 52, 47, 51], [21, 52, 22, 53], [55, 29, 56, 28], [18, 27, 19, 28], [26, 19, 27, 20], [48, 57, 49, 58], [56, 49, 57, 50], [50, 48, 51, 47], [22, 46, 23, 45], [15, 36, 16, 37], [11, 14, 12, 15], [3, 6, 4, 7], [31, 8, 32, 9], [34, 8, 35, 7], [44, 37, 45, 38], [9, 39, 10, 38], [35, 2, 36, 3], [13, 5, 14, 4], [5, 13, 6, 12], [41, 33, 42, 32], [33, 41, 34, 40], [39, 42, 40, 43], [10, 43, 11, 44], [30, 2, 31, 1] 
        ],
        "sym_union_cross": 29,
        "rank": 661,
        "HFK": {
            "L_space_knot": false,
            "epsilon": 0,
            "fibered": false,
            "modulus": 2,
            "nu": 0,
            "ranks": {
                "(-4, -6)": 1,
                "(-4, -5)": 2,
                "(-4, -4)": 1,
                "(-3, -5)": 7,
                "(-3, -4)": 11,
                "(-3, -3)": 5,
                "(-3, -2)": 1,
                "(-2, -4)": 20,
                "(-2, -3)": 22,
                "(-2, -2)": 18,
                "(-2, -1)": 12,
                "(-1, -3)": 33,
                "(-1, -2)": 21,
                "(-1, -1)": 47,
                "(-1, 0)": 39,
                "(0, -2)": 38,
                "(0, -1)": 18,
                "(0, 0)": 69,
                "(0, 1)": 56,
                "(1, -1)": 33,
                "(1, 0)": 21,
                "(1, 1)": 47,
                "(1, 2)": 39,
                "(2, 0)": 20,
                "(2, 1)": 22,
                "(2, 2)": 18,
                "(2, 3)": 12,
                "(3, 1)": 7,
                "(3, 2)": 11,
                "(3, 3)": 5,
                "(3, 4)": 1,
                "(4, 2)": 1,
                "(4, 3)": 2,
                "(4, 4)": 1
            },
            "seifert_genus": 4,
            "tau": 0,
            "total_rank": 661
        }
    },
    {
        "name": "example6",
        "orig_diag": [[24, 6, 25, 5], [27, 4, 28, 5], [6, 14, 7, 13], [14, 8, 15, 7], [8, 29, 9, 30], [20, 12, 21, 11], [12, 18, 13, 17], [18, 26, 19, 25], [3, 23, 4, 22], [26, 20, 27, 19], [30, 16, 1, 15], [2, 9, 3, 10], [10, 22, 11, 21], [23, 29, 24, 28], [16, 2, 17, 1] 
        ],
        "orig_cross": 15,
        "orig_name": "K15n52125",
        "arcs_used": [
            52,
            56
        ],
        "sym_union": [[28, 48, 29, 47], [55, 48, 56, 49], [46, 40, 47, 39], [38, 46, 39, 45], [44, 53, 45, 54], [32, 42, 33, 41], [40, 36, 41, 35], [34, 59, 35, 60], [50, 32, 51, 31], [60, 33, 1, 34], [52, 38, 53, 37], [49, 42, 50, 43], [43, 31, 44, 30], [29, 55, 30, 54], [36, 52, 37, 51], [27, 8, 28, 9], [2, 10, 3, 9], [10, 17, 11, 18], [18, 11, 19, 12], [12, 4, 13, 3], [24, 15, 25, 16], [16, 21, 17, 22], [22, 58, 23, 57], [7, 26, 8, 27], [56, 24, 57, 23], [4, 19, 5, 20], [6, 14, 7, 13], [14, 25, 15, 26], [20, 5, 21, 6], [58, 2, 59, 1] 
        ],
        "sym_union_cross": 30,
        "rank": 21269,
        "HFK": {
            "L_space_knot": false,
            "epsilon": 0,
            "fibered": true,
            "modulus": 2,
            "nu": 0,
            "ranks": {
                "(-8, -8)": 1,
                "(-7, -7)": 11,
                "(-6, -7)": 1,
                "(-6, -6)": 62,
                "(-5, -6)": 7,
                "(-5, -5)": 235,
                "(-4, -5)": 29,
                "(-4, -4)": 658,
                "(-3, -4)": 79,
                "(-3, -3)": 1421,
                "(-2, -3)": 155,
                "(-2, -2)": 2431,
                "(-1, -2)": 226,
                "(-1, -1)": 3337,
                "(0, -1)": 256,
                "(0, 0)": 3707,
                "(1, 0)": 226,
                "(1, 1)": 3337,
                "(2, 1)": 155,
                "(2, 2)": 2431,
                "(3, 2)": 79,
                "(3, 3)": 1421,
                "(4, 3)": 29,
                "(4, 4)": 658,
                "(5, 4)": 7,
                "(5, 5)": 235,
                "(6, 5)": 1,
                "(6, 6)": 62,
                "(7, 7)": 11,
                "(8, 8)": 1
            },
            "seifert_genus": 8,
            "tau": 0,
            "total_rank": 21269
        }
    },
    {
        "name": "example7",
        "orig_diag": [[24, 6, 25, 5], [27, 4, 28, 5], [6, 14, 7, 13], [14, 8, 15, 7], [8, 29, 9, 30], [20, 12, 21, 11], [12, 18, 13, 17], [18, 26, 19, 25], [3, 23, 4, 22], [26, 20, 27, 19], [30, 16, 1, 15], [2, 9, 3, 10], [10, 22, 11, 21], [23, 29, 24, 28], [16, 2, 17, 1] 
        ],
        "orig_cross": 15,
        "orig_name": "K15n52125",
        "arcs_used": [
            36,
            12
        ],
        "sym_union": [[51, 30, 52, 31], [22, 29, 23, 30], [31, 62, 32, 1], [61, 32, 62, 33], [33, 24, 34, 25], [54, 35, 55, 36], [37, 58, 38, 59], [57, 20, 58, 21], [28, 55, 29, 56], [21, 56, 22, 57], [25, 60, 26, 61], [27, 36, 28, 37], [34, 53, 35, 54], [52, 23, 53, 24], [59, 26, 60, 27], [50, 10, 51, 9], [17, 11, 18, 10], [8, 40, 9, 39], [40, 8, 41, 7], [5, 17, 6, 16], [46, 4, 47, 3], [2, 44, 3, 43], [44, 20, 45, 19], [12, 48, 13, 47], [18, 46, 19, 45], [14, 42, 15, 41], [11, 5, 12, 4], [6, 50, 7, 49], [48, 16, 49, 15], [42, 14, 43, 13], [38, 2, 39, 1] 
        ],
        "sym_union_cross": 31,
        "rank": 24989,
        "HFK": {
            "L_space_knot": false,
            "epsilon": 0,
            "fibered": false,
            "modulus": 2,
            "nu": 0,
            "ranks": {
                "(-8, -8)": 33,
                "(-7, -7)": 232,
                "(-6, -7)": 11,
                "(-6, -6)": 703,
                "(-5, -6)": 68,
                "(-5, -5)": 1236,
                "(-4, -5)": 204,
                "(-4, -4)": 1473,
                "(-3, -4)": 366,
                "(-3, -3)": 1496,
                "(-2, -3)": 420,
                "(-2, -2)": 1811,
                "(-1, -2)": 343,
                "(-1, -1)": 2505,
                "(0, -1)": 286,
                "(0, 0)": 2901,
                "(1, 0)": 343,
                "(1, 1)": 2505,
                "(2, 1)": 420,
                "(2, 2)": 1811,
                "(3, 2)": 366,
                "(3, 3)": 1496,
                "(4, 3)": 204,
                "(4, 4)": 1473,
                "(5, 4)": 68,
                "(5, 5)": 1236,
                "(6, 5)": 11,
                "(6, 6)": 703,
                "(7, 7)": 232,
                "(8, 8)": 33
            },
            "seifert_genus": 8,
            "tau": 0,
            "total_rank": 24989
        }
    }
]

==> anc/symm_unions_with_HFK_5_mod_8.py <==
"""
Of the roughly 800,000 examples we looked at with a single
twisting-region, there were 8 with the rank of HFK being 5 mod 8.
(The first example actually appeared twice.)

The planar diagram (PD) code of each knot is recorded in 'sym_union',
whereas the PD code of the base diagram is recorded in 'orig_diag'.

After the symmetric union diagram was made, it was simplified if
possible. This is why sym_union_cross is not 2*orig_cross + 1.
"""

examples = [{'name': 'example0',
             'orig_diag': [[11, 4, 12, 5],
                           [17, 8, 18, 9],
                           [7, 1, 8, 26],
                           [3, 12, 4, 13],
                           [10, 15, 11, 16],
                           [9, 22, 10, 23],
                           [13, 21, 14, 20],
                           [5, 25, 6, 24],
                           [21, 15, 22, 14],
                           [16, 24, 17, 23],
                           [2, 19, 3, 20],
                           [25, 7, 26, 6],
                           [18, 1, 19, 2]],
             'orig_cross': 13,
             'orig_name': 'K4a1',
             'arcs_used': [30, 4],
             'sym_union': [[7, 37, 8, 36],
                           [40, 34, 41, 33],
                           [31, 13, 32, 12],
                           [8, 16, 9, 15],
                           [14, 6, 15, 5],
                           [35, 7, 36, 6],
                           [32, 40, 33, 39],
                           [26, 47, 27, 48],
                           [46, 19, 47, 20],
                           [41, 24, 42, 25],
                           [44, 3, 45, 4],
                           [25, 20, 26, 21],
                           [48, 27, 1, 28],
                           [2, 43, 3, 44],
                           [23, 4, 24, 5],
                           [38, 12, 39, 11],
                           [42, 45, 43, 46],
                           [21, 28, 22, 29],
                           [10, 30, 11, 29],
                           [37, 31, 38, 30],
                           [13, 35, 14, 34],
                           [16, 10, 17, 9],
                           [17, 22, 18, 23],
                           [18, 1, 19, 2]],
             'sym_union_cross': 24,
             'rank': 77,
             'HFK': {'L_space_knot': False,
                     'epsilon': 0,
                     'fibered': True,
                     'modulus': 2,
                     'nu': 0,
                     'ranks': {(-8, -10): 1,
                               (-7, -9): 3,
                               (-7, -6): 1,
                               (-6, -8): 3,
                               (-6, -5): 3,
                               (-5, -7): 1,
                               (-5, -4): 3,
                               (-4, -6): 1,
                               (-4, -4): 1,
                               (-4, -3): 1,
                               (-3, -5): 1,
                               (-3, -3): 2,
                               (-3, -2): 1,
                               (-2, -3): 2,
                               (-2, -2): 3,
                               (-2, -1): 1,
                               (-1, -2): 1,
                               (-1, -1): 5,
                               (0, 0): 9,
                               (1, 0): 1,
                               (1, 1): 5,
                               (2, 1): 2,
                               (2, 2): 3,
                               (2, 3): 1,
                               (3, 1): 1,
                               (3, 3): 2,
                               (3, 4): 1,
                               (4, 2): 1,
                               (4, 4): 1,
                               (4, 5): 1,
                               (5, 3): 1,
                               (5, 6): 3,
                               (6, 4): 3,
                               (6, 7): 3,
                               (7, 5): 3,
                               (7, 8): 1,
                               (8, 6): 1},
                     'seifert_genus': 8,
                     'tau': 0,
                     'total_rank': 77}},
            {'name': 'example1',
             'orig_diag': [[18, 16, 19, 15],
                           [12, 6, 13, 5],
                           [2, 18, 3, 17],
                           [20, 13, 21, 14],
                           [28, 25, 1, 26],
                           [19, 23, 20, 22],
                           [23, 10, 24, 11],
                           [6, 4, 7, 3],
                           [27, 9, 28, 8],
                           [7, 27, 8, 26],
                           [14, 21, 15, 22],
                           [9, 24, 10, 25],
                           [4, 12, 5, 11],
                           [16, 2, 17, 1]],
             'orig_cross': 14,
             'orig_name': 'K3a1',
             'arcs_used': [40, 52],
             'sym_union': [[32, 36, 33, 35],
                           [38, 46, 39, 45],
                           [48, 34, 49, 33],
                           [7, 37, 8, 36],
                           [9, 41, 10, 40],
                           [44, 48, 45, 47],
                           [50, 44, 1, 43],
                           [41, 3, 42, 2],
                           [37, 9, 38, 8],
                           [42, 12, 43, 11],
                           [46, 40, 47, 39],
                           [34, 50, 35, 49],
                           [31, 28, 32, 29],
                           [25, 18, 26, 19],
                           [15, 30, 16, 31],
                           [6, 27, 7, 28],
                           [4, 23, 5, 24],
                           [19, 16, 20, 17],
                           [13, 20, 14, 21],
                           [21, 12, 22, 13],
                           [26, 5, 27, 6],
                           [22, 3, 23, 4],
                           [17, 24, 18, 25],
                           [29, 14, 30, 15],
                           [10, 2, 11, 1]],
             'sym_union_cross': 25,
             'rank': 2733,
             'HFK': {'L_space_knot': False,
                     'epsilon': 0,
                     'fibered': False,
                     'modulus': 2,
                     'nu': 0,
                     'ranks': {(-7, -8): 3,
                               (-6, -7): 14,
                               (-6, -6): 3,
                               (-5, -6): 35,
                               (-5, -5): 14,
                               (-4, -5): 67,
                               (-4, -4): 39,
                               (-3, -4): 111,
                               (-3, -3): 86,
                               (-2, -3): 159,
                               (-2, -2): 162,
                               (-1, -2): 191,
                               (-1, -1): 242,
                               (0, -1): 202,
                               (0, 0): 279,
                               (1, 0): 191,
                               (1, 1): 242,
                               (2, 1): 159,
                               (2, 2): 162,
                               (3, 2): 111,
                               (3, 3): 86,
                               (4, 3): 67,
                               (4, 4): 39,
                               (5, 4): 35,
                               (5, 5): 14,
                               (6, 5): 14,
                               (6, 6): 3,
                               (7, 6): 3},
                     'seifert_genus': 7,
                     'tau': 0,
                     'total_rank': 2733}},
            {'name': 'example2',
             'orig_diag': [[26, 20, 1, 19],
                           [9, 16, 10, 17],
                           [6, 23, 7, 24],
                           [10, 22, 11, 21],
                           [4, 12, 5, 11],
                           [22, 3, 23, 4],
                           [18, 26, 19, 25],
                           [2, 7, 3, 8],
                           [17, 14, 18, 15],
                           [12, 6, 13, 5],
                           [20, 14, 21, 13],
                           [15, 8, 16, 9],
                           [24, 2, 25, 1]],
             'orig_cross': 13,
             'orig_name': 'K13n2191',
             'arcs_used': [40, 12],
             'sym_union': [[41, 49, 42, 48],
                           [23, 51, 24, 50],
                           [20, 46, 21, 45],
                           [24, 47, 25, 48],
                           [18, 26, 19, 25],
                           [46, 18, 47, 17],
                           [49, 43, 50, 42],
                           [15, 22, 16, 23],
                           [26, 20, 27, 19],
                           [52, 22, 1, 21],
                           [43, 14, 44, 15],
                           [40, 33, 41, 34],
                           [5, 30, 6, 31],
                           [8, 37, 9, 38],
                           [4, 36, 5, 35],
                           [10, 3, 11, 4],
                           [36, 11, 37, 12],
                           [32, 39, 33, 40],
                           [12, 8, 13, 7],
                           [31, 29, 32, 28],
                           [2, 9, 3, 10],
                           [34, 27, 35, 28],
                           [29, 6, 30, 7],
                           [38, 14, 39, 13],
                           [16, 52, 17, 51],
                           [44, 2, 45, 1]],
             'sym_union_cross': 26,
             'rank': 9357,
             'HFK': {'L_space_knot': False,
                     'epsilon': 0,
                     'fibered': True,
                     'modulus': 2,
                     'nu': 0,
                     'ranks': {(-7, -7): 1,
                               (-6, -6): 11,
                               (-5, -5): 61,
                               (-4, -5): 2,
                               (-4, -4): 221,
                               (-3, -4): 12,
                               (-3, -3): 570,
                               (-2, -3): 39,
                               (-2, -2): 1099,
                               (-1, -2): 76,
                               (-1, -1): 1618,
                               (0, -1): 96,
                               (0, 0): 1841,
                               (1, 0): 76,
                               (1, 1): 1618,
                               (2, 1): 39,
                               (2, 2): 1099,
                               (3, 2): 12,
                               (3, 3): 570,
                               (4, 3): 2,
                               (4, 4): 221,
                               (5, 5): 61,
                               (6, 6): 11,
                               (7, 7): 1},
                     'seifert_genus': 7,
                     'tau': 0,
                     'total_rank': 9357}},
            {'name': 'example3',
             'orig_diag': [[10, 27, 11, 28],
                           [25, 16, 26, 17],
                           [4, 24, 5, 23],
                           [28, 11, 1, 12],
                           [13, 9, 14, 8],
                           [20, 7, 21, 8],
                           [15, 19, 16, 18],
                           [5, 2, 6, 3],
                           [22, 4, 23, 3],
                           [17, 24, 18, 25],
                           [19, 15, 20, 14],
                           [6, 21, 7, 22],
                           [9, 13, 10, 12],
                           [26, 1, 27, 2]],
             'orig_cross': 14,
             'orig_name': 'K4a1',
             'arcs_used': [44, 52],
             'sym_union': [[25, 42, 26, 43],
                           [40, 31, 41, 32],
                           [47, 37, 48, 36],
                           [43, 26, 44, 27],
                           [29, 54, 30, 1],
                           [34, 54, 35, 53],
                           [30, 34, 31, 33],
                           [38, 46, 39, 45],
                           [32, 39, 33, 40],
                           [35, 29, 36, 28],
                           [2, 38, 3, 37],
                           [52, 27, 53, 28],
                           [41, 44, 42, 45],
                           [24, 8, 25, 7],
                           [9, 19, 10, 18],
                           [3, 12, 4, 13],
                           [6, 24, 7, 23],
                           [20, 50, 21, 49],
                           [15, 50, 16, 51],
                           [19, 16, 20, 17],
                           [11, 4, 12, 5],
                           [17, 11, 18, 10],
                           [14, 21, 15, 22],
                           [48, 13, 49, 14],
                           [51, 23, 52, 22],
                           [8, 6, 9, 5],
                           [46, 2, 47, 1]],
             'sym_union_cross': 27,
             'rank': 149,
             'HFK': {'L_space_knot': False,
                     'epsilon': 0,
                     'fibered': True,
                     'modulus': 2,
                     'nu': 0,
                     'ranks': {(-6, -8): 1,
                               (-5, -7): 4,
                               (-5, -4): 1,
                               (-4, -6): 6,
                               (-4, -3): 4,
                               (-3, -5): 5,
                               (-3, -4): 1,
                               (-3, -3): 1,
                               (-3, -2): 6,
                               (-2, -4): 3,
                               (-2, -3): 4,
                               (-2, -2): 5,
                               (-2, -1): 5,
                               (-1, -3): 1,
                               (-1, -2): 4,
                               (-1, -1): 10,
                               (-1, 0): 3,
                               (0, -1): 4,
                               (0, 0): 15,
                               (0, 1): 2,
                               (1, -1): 1,
                               (1, 0): 4,
                               (1, 1): 10,
                               (1, 2): 3,
                               (2, 0): 3,
                               (2, 1): 4,
                               (2, 2): 5,
                               (2, 3): 5,
                               (3, 1): 5,
                               (3, 2): 1,
                               (3, 3): 1,
                               (3, 4): 6,
                               (4, 2): 6,
                               (4, 5): 4,
                               (5, 3): 4,
                               (5, 6): 1,
                               (6, 4): 1},
                     'seifert_genus': 6,
                     'tau': 0,
                     'total_rank': 149}},
            {'name': 'example4',
             'orig_diag': [[13, 4, 14, 5],
                           [16, 25, 17, 26],
                           [26, 15, 27, 16],
                           [12, 21, 13, 22],
                           [19, 10, 20, 11],
                           [28, 23, 1, 24],
                           [3, 18, 4, 19],
                           [7, 3, 8, 2],
                           [27, 7, 28, 6],
                           [9, 20, 10, 21],
                           [14, 18, 15, 17],
                           [5, 25, 6, 24],
                           [11, 9, 12, 8],
                           [22, 1, 23, 2]],
             'orig_cross': 14,
             'orig_name': 'K5a1',
             'arcs_used': [28, 6],
             'sym_union': [[14, 48, 15, 47],
                           [16, 54, 17, 53],
                           [52, 16, 53, 15],
                           [42, 22, 43, 21],
                           [22, 44, 23, 43],
                           [51, 21, 52, 20],
                           [46, 18, 47, 17],
                           [40, 50, 41, 49],
                           [50, 42, 51, 41],
                           [44, 24, 45, 23],
                           [13, 19, 14, 18],
                           [45, 1, 46, 54],
                           [19, 49, 20, 48],
                           [11, 32, 12, 33],
                           [8, 25, 9, 26],
                           [26, 9, 27, 10],
                           [39, 6, 40, 7],
                           [4, 37, 5, 38],
                           [27, 2, 28, 3],
                           [33, 10, 34, 11],
                           [38, 31, 39, 32],
                           [29, 36, 30, 37],
                           [34, 3, 35, 4],
                           [12, 7, 13, 8],
                           [35, 28, 36, 29],
                           [5, 30, 6, 31],
                           [24, 2, 25, 1]],
             'sym_union_cross': 27,
             'rank': 117,
             'HFK': {'L_space_knot': False,
                     'epsilon': 0,
                     'fibered': True,
                     'modulus': 2,
                     'nu': 0,
                     'ranks': {(-9, -11): 1,
                               (-8, -10): 3,
                               (-8, -7): 1,
                               (-7, -9): 3,
                               (-7, -6): 3,
                               (-6, -8): 1,
                               (-6, -5): 3,
                               (-5, -7): 1,
                               (-5, -5): 2,
                               (-5, -4): 1,
                               (-4, -6): 3,
                               (-4, -4): 5,
                               (-4, -3): 1,
                               (-3, -5): 2,
                               (-3, -3): 4,
                               (-3, -2): 3,
                               (-2, -3): 2,
                               (-2, -2): 3,
                               (-2, -1): 2,
                               (-1, -2): 1,
                               (-1, -1): 7,
                               (0, 0): 13,
                               (1, 0): 1,
                               (1, 1): 7,
                               (2, 1): 2,
                               (2, 2): 3,
                               (2, 3): 2,
                               (3, 1): 2,
                               (3, 3): 4,
                               (3, 4): 3,
                               (4, 2): 3,
                               (4, 4): 5,
                               (4, 5): 1,
                               (5, 3): 1,
                               (5, 5): 2,
                               (5, 6): 1,
                               (6, 4): 1,
                               (6, 7): 3,
                               (7, 5): 3,
                               (7, 8): 3,
                               (8, 6): 3,
                               (8, 9): 1,
                               (9, 7): 1},
                     'seifert_genus': 9,
                     'tau': 0,
                     'total_rank': 117}},
            {'name': 'example5',
             'orig_diag': [[2, 21, 3, 22],
                           [6, 4, 7, 3],
                           [14, 12, 15, 11],
                           [16, 9, 17, 10],
                           [19, 11, 20, 10],
                           [28, 24, 1, 23],
                           [7, 23, 8, 22],
                           [20, 15, 21, 16],
                           [4, 13, 5, 14],
                           [12, 5, 13, 6],
                           [26, 17, 27, 18],
                           [18, 25, 19, 26],
                           [24, 28, 25, 27],
                           [8, 1, 9, 2]],
             'orig_cross': 14,
             'orig_name': 'K6a3',
             'arcs_used': [42, 14],
             'sym_union': [[16, 54, 17, 53],
                           [20, 18, 21, 17],
                           [29, 25, 30, 24],
                           [58, 24, 1, 23],
                           [54, 25, 55, 26],
                           [46, 52, 47, 51],
                           [21, 52, 22, 53],
                           [55, 29, 56, 28],
                           [18, 27, 19, 28],
                           [26, 19, 27, 20],
                           [48, 57, 49, 58],
                           [56, 49, 57, 50],
                           [50, 48, 51, 47],
                           [22, 46, 23, 45],
                           [15, 36, 16, 37],
                           [11, 14, 12, 15],
                           [3, 6, 4, 7],
                           [31, 8, 32, 9],
                           [34, 8, 35, 7],
                           [44, 37, 45, 38],
                           [9, 39, 10, 38],
                           [35, 2, 36, 3],
                           [13, 5, 14, 4],
                           [5, 13, 6, 12],
                           [41, 33, 42, 32],
                           [33, 41, 34, 40],
                           [39, 42, 40, 43],
                           [10, 43, 11, 44],
                           [30, 2, 31, 1]],
             'sym_union_cross': 29,
             'rank': 661,
             'HFK': {'L_space_knot': False,
                     'epsilon': 0,
                     'fibered': False,
                     'modulus': 2,
                     'nu': 0,
                     'ranks': {(-4, -6): 1,
                               (-4, -5): 2,
                               (-4, -4): 1,
                               (-3, -5): 7,
                               (-3, -4): 11,
                               (-3, -3): 5,
                               (-3, -2): 1,
                               (-2, -4): 20,
                               (-2, -3): 22,
                               (-2, -2): 18,
                               (-2, -1): 12,
                               (-1, -3): 33,
                               (-1, -2): 21,
                               (-1, -1): 47,
                               (-1, 0): 39,
                               (0, -2): 38,
                               (0, -1): 18,
                               (0, 0): 69,
                               (0, 1): 56,
                               (1, -1): 33,
                               (1, 0): 21,
                               (1, 1): 47,
                               (1, 2): 39,
                               (2, 0): 20,
                               (2, 1): 22,
                               (2, 2): 18,
                               (2, 3): 12,
                               (3, 1): 7,
                               (3, 2): 11,
                               (3, 3): 5,
                               (3, 4): 1,
                               (4, 2): 1,
                               (4, 3): 2,
                               (4, 4): 1},
                     'seifert_genus': 4,
                     'tau': 0,
                     'total_rank': 661}},
            {'name': 'example6',
             'orig_diag': [[24, 6, 25, 5],
                           [27, 4, 28, 5],
                           [6, 14, 7, 13],
                           [14, 8, 15, 7],
                           [8, 29, 9, 30],
                           [20, 12, 21, 11],
                           [12, 18, 13, 17],
                           [18, 26, 19, 25],
                           [3, 23, 4, 22],
                           [26, 20, 27, 19],
                           [30, 16, 1, 15],
                           [2, 9, 3, 10],
                           [10, 22, 11, 21],
                           [23, 29, 24, 28],
                           [16, 2, 17, 1]],
             'orig_cross': 15,
             'orig_name': 'K15n52125',
             'arcs_used': [52, 56],
             'sym_union': [[28, 48, 29, 47],
                           [55, 48, 56, 49],
                           [46, 40, 47, 39],
                           [38, 46, 39, 45],
                           [44, 53, 45, 54],
                           [32, 42, 33, 41],
                           [40, 36, 41, 35],
                           [34, 59, 35, 60],
                           [50, 32, 51, 31],
                           [60, 33, 1, 34],
                           [52, 38, 53, 37],
                           [49, 42, 50, 43],
                           [43, 31, 44, 30],
                           [29, 55, 30, 54],
                           [36, 52, 37, 51],
                           [27, 8, 28, 9],
                           [2, 10, 3, 9],
                           [10, 17, 11, 18],
                           [18, 11, 19, 12],
                           [12, 4, 13, 3],
                           [24, 15, 25, 16],
                           [16, 21, 17, 22],
                           [22, 58, 23, 57],
                           [7, 26, 8, 27],
                           [56, 24, 57, 23],
                           [4, 19, 5, 20],
                           [6, 14, 7, 13],
                           [14, 25, 15, 26],
                           [20, 5, 21, 6],
                           [58, 2, 59, 1]],
             'sym_union_cross': 30,
             'rank': 21269,
             'HFK': {'L_space_knot': False,
                     'epsilon': 0,
                     'fibered': True,
                     'modulus': 2,
                     'nu': 0,
                     'ranks': {(-8, -8): 1,
                               (-7, -7): 11,
                               (-6, -7): 1,
                               (-6, -6): 62,
                               (-5, -6): 7,
                               (-5, -5): 235,
                               (-4, -5): 29,
                               (-4, -4): 658,
                               (-3, -4): 79,
                               (-3, -3): 1421,
                               (-2, -3): 155,
                               (-2, -2): 2431,
                               (-1, -2): 226,
                               (-1, -1): 3337,
                               (0, -1): 256,
                               (0, 0): 3707,
                               (1, 0): 226,
                               (1, 1): 3337,
                               (2, 1): 155,
                               (2, 2): 2431,
                               (3, 2): 79,
                               (3, 3): 1421,
                               (4, 3): 29,
                               (4, 4): 658,
                               (5, 4): 7,
                               (5, 5): 235,
                               (6, 5): 1,
                               (6, 6): 62,
                               (7, 7): 11,
                               (8, 8): 1},
                     'seifert_genus': 8,
                     'tau': 0,
                     'total_rank': 21269}},
            {'name': 'example7',
             'orig_diag': [[24, 6, 25, 5],
                           [27, 4, 28, 5],
                           [6, 14, 7, 13],
                           [14, 8, 15, 7],
                           [8, 29, 9, 30],
                           [20, 12, 21, 11],
                           [12, 18, 13, 17],
                           [18, 26, 19, 25],
                           [3, 23, 4, 22],
                           [26, 20, 27, 19],
                           [30, 16, 1, 15],
                           [2, 9, 3, 10],
                           [10, 22, 11, 21],
                           [23, 29, 24, 28],
                           [16, 2, 17, 1]],
             'orig_cross': 15,
             'orig_name': 'K15n52125',
             'arcs_used': [36, 12],
             'sym_union': [[51, 30, 52, 31],
                           [22, 29, 23, 30],
                           [31, 62, 32, 1],
                           [61, 32, 62, 33],
                           [33, 24, 34, 25],
                           [54, 35, 55, 36],
                           [37, 58, 38, 59],
                           [57, 20, 58, 21],
                           [28, 55, 29, 56],
                           [21, 56, 22, 57],
                           [25, 60, 26, 61],
                           [27, 36, 28, 37],
                           [34, 53, 35, 54],
                           [52, 23, 53, 24],
                           [59, 26, 60, 27],
                           [50, 10, 51, 9],
                           [17, 11, 18, 10],
                           [8, 40, 9, 39],
                           [40, 8, 41, 7],
                           [5, 17, 6, 16],
                           [46, 4, 47, 3],
                           [2, 44, 3, 43],
                           [44, 20, 45, 19],
                           [12, 48, 13, 47],
                           [18, 46, 19, 45],
                           [14, 42, 15, 41],
                           [11, 5, 12, 4],
                           [6, 50, 7, 49],
                           [48, 16, 49, 15],
                           [42, 14, 43, 13],
                           [38, 2, 39, 1]],
             'sym_union_cross': 31,
             'rank': 24989,
             'HFK': {'L_space_knot': False,
                     'epsilon': 0,
                     'fibered': False,
                     'modulus': 2,
                     'nu': 0,
                     'ranks': {(-8, -8): 33,
                               (-7, -7): 232,
                               (-6, -7): 11,
                               (-6, -6): 703,
                               (-5, -6): 68,
                               (-5, -5): 1236,
                               (-4, -5): 204,
                               (-4, -4): 1473,
                               (-3, -4): 366,
                               (-3, -3): 1496,
                               (-2, -3): 420,
                               (-2, -2): 1811,
                               (-1, -2): 343,
                               (-1, -1): 2505,
                               (0, -1): 286,
                               (0, 0): 2901,
                               (1, 0): 343,
                               (1, 1): 2505,
                               (2, 1): 420,
                               (2, 2): 1811,
                               (3, 2): 366,
                               (3, 3): 1496,
                               (4, 3): 204,
                               (4, 4): 1473,
                               (5, 4): 68,
                               (5, 5): 1236,
                               (6, 5): 11,
                               (6, 6): 703,
                               (7, 7): 232,
                               (8, 8): 33},
                     'seifert_genus': 8,
                     'tau': 0,
                     'total_rank': 24989}}]



def check_data():
    # A few easy checks to make sure the data was not corrupted in the
    # course of saving or formating it.
    
    import snappy

    # Check orig knot name
    for ex in examples:
        if ex['orig_name'] != 'K3a1':
            A = snappy.Link(ex['orig_diag']).exterior()
            B = snappy.Manifold(ex['orig_name'])
            assert A.is_isometric_to(B)


    # Check HFK
    for ex in examples:
        print(f"Checking {ex['name']}...")
        L = snappy.Link(ex['sym_union'])
        print(L.knot_floer_homology() == ex['HFK'])

    # Check json data
    import json
    from_file = json.load(open('symm_unions_with_HFK_5_mod_8.json'))
    for ex in from_file:
        new_hfk = dict()
        for grading, rank in ex['HFK']['ranks'].items():
            new_hfk[eval(grading)] = rank
        ex['HFK']['ranks'] = new_hfk

    for ex_py, ex_json in zip(examples, from_file):
        assert ex_py == ex_json

